HyPar-Flow: Exploiting MPI and Keras for Scalable Hybrid-Parallel DNN Training using TensorFlow

To reduce training time of large-scale DNNs, scientists have started to explore parallelization strategies like data-parallelism, model-parallelism, and hybrid-parallelism. While data-parallelism has been extensively studied and developed, several problems exist in realizing model-parallelism and hybrid-parallelism efficiently. Four major problems we focus on are: 1) defining a notion of a distributed model across processes, 2) implementing forward/back-propagation across process boundaries that requires explicit communication, 3) obtaining parallel speedup on an inherently sequential task, and 4) achieving scalability without losing out on a model's accuracy. To address these problems, we create HyPar-Flow --- a model-size/-type agnostic, scalable, practical, and user-transparent system for hybrid-parallel training by exploiting MPI, Keras, and TensorFlow. HyPar-Flow provides a single API that can be used to perform data, model, and hybrid parallel training of any Keras model at scale. We create an internal distributed representation of the user-provided Keras model, utilize TF's Eager execution features for distributed forward/back-propagation across processes, exploit pipelining to improve performance and leverage efficient MPI primitives for scalable communication. Between model partitions, we use send and recv to exchange layer-data/partial-errors while allreduce is used to accumulate/average gradients across model replicas. Beyond the design and implementation of HyPar-Flow, we also provide comprehensive correctness and performance results on three state-of-the-art HPC systems including TACC Frontera (#5 on Top500.org). For ResNet-1001, an ultra-deep model, HyPar-Flow provides: 1) Up to 1.6x speedup over Horovod-based data-parallel training, 2) 110x speedup over single-node on 128 Stampede2 nodes, and 3) 481x speedup over single-node on 512 Frontera nodes.

==> code/appendix.py <==
# Use Case 2 for DP
USP.fit_data_parallel(model, 
                        num_workers, 
                        x = train_x,
                        y = train_y,
                        optim = optimizer, 
                        loss = loss_function, 
                        num_epochs=10)

# Use case 3 for Evaluating the model
USP.evaluate(model, x = test_x, y = test_y) 

------

class USP:
    def init():
        trainer = Trainer()
        
    def fit_model_parallel(...):
        trainer.fit_mp(...)
        
    def fit_data_parallel(...):
        trainer.fit_dp(...)
        
class CommEngine:
    def send(...):
        ...
    def recv(...):
        ...

class ModelGenerator:
    def generateMP(model, num_workers):
        return mp_model
        
class Trainer:
    def init():
        ce = CommEngine()
        mg = ModelGenerator()
        
    def fit_mp():
        ...
    def fit_dp():
        ...
    def evaluate():
        ...
    def save_model():
        ...
    def train_batch():
        senders_ranks = {...}, receiver_ranks = {...}
        
        if (myrank == first_worker):
            ce.send()..
        elif (worker_in_middle):
            ...
        else: # myrank == last worker
            ...
            
        D = recv(sender_ranks)
        result = forward_pass(D)
        send(D, receiver_ranks)
        
        delta = recv(receiver_ranks)
        error = backward_pass(delta) #Listing 2
        send(delta, sender_ranks)
    
    def fit_model_parallel(...):
        mp_model = mg.generateMP(model, num_workers, myrank)
        train_batch(train_x, train_y, mp_model)
        save_model()


==> code/comm-old.py <==
class Trainer: 
        ...
        senders_ranks = F  # shown in Figure 7 
        receiver_ranks = B # shown in Figure 7
        
    def train_batch(x,y):
        predictions, tape, loss = forward_pass(x)
        backward_pass(loss, predictions, tape)
        
    def forward_pass(x,y):
        for i in range (num_partitions):
            tape = tf.GradientTape()
            with tape:
                if (myrank == first_worker):
                    predictions = model(x[...])
                    ce.send(predictions, receiver_ranks)
                
                elif (worker_in_middle):
                    data_recvd = ce.recv(receiver_ranks)
                    predictions = model(data_recvd)
                    ce.send(predictions, senders_ranks)
                    
                else:
                    data_recvd = ce.recv(receiver_ranks)
                    predictions = model(data_recvd)
                    loss = loss_function(...)
                    loss_list.append(loss)

            prediction_list.append(predictions)
            tape_list.append(tape)
        return prediction_list, tape_list, loss_list
                    
    def backward_pass(loss, predictions, tape):
        for i in range (num_partitions):
            if (myrank == first_worker):
                errors = ce.recv(senders_ranks)
                gradients = 
                    tape.gradients(predictions, 
                                    weights, 
                                    output_gradients=errors)
            elif (worker_in_middle):
                ... # recv errors from sender ranks
                ... # calculate gradients
                ... # send errors to receiver ranks

            else: # myrank == last worker
                gradients = 
                    tape[i].gradients(loss[i], weights)
                ce.send(gradients, reciever_ranks)
        
        # gradients_list = [gradients, weights]
        optimizer.apply_gradients(gradients_list)
        
            
      


    
    
    
    
    
    

==> code/comm.py <==
class Trainer: 
        senders_ranks = F, receiver_ranks = B 
        
    def train_batch(x,y):
        predictions, tape, loss = forward_pass(x)
        backward_pass(loss, predictions, tape)
        
    def forward_pass(x,y):
        for i in range (num_partitions):
            tape = tf.GradientTape()
            with tape:
                if (myrank == first_partition):
                    predictions = model(x[...])
                    ce.send(predictions, receiver_ranks)
                
                elif (partition_in_middle):
                    data_recvd = ce.recv(receiver_ranks)
                    predictions = model(data_recvd)
                    ce.send(predictions, senders_ranks)
                    
                else:
                    data_recvd = ce.recv(receiver_ranks)
                    predictions = model(data_recvd)
                    loss = loss_function(...)
                    loss_list.append(loss)

            prediction_list.append(predictions)
            tape_list.append(tape)
        return prediction_list, tape_list, loss_list
                    
    def backward_pass(loss, predictions, tape):
        for i in range (num_partitions):
            if (myrank == first_partition):
                errors = ce.recv(senders_ranks)
                gradients = 
                    tape.gradients(predictions, 
                                    weights, 
                                    output_gradients
                                    = errors)
                                    
            elif (partition_in_middle):
                ... # recv errors from sender ranks
                ... # calculate gradients
                ... # send errors to receiver ranks

            else: # myrank == last partition
                gradients = 
                    tape[i].gradients(loss[i], weights)
                ce.send(gradients, reciever_ranks)
        
        # gradients_list = [gradients, weights]
        optimizer.apply_gradients(gradients_list)

==> code/hf.py <==
import hyparflow as hf
import tensorflow as tf

model = tf.keras.Model(..) 
train_x,train_y = get_training_data(), test_x,test_y = get_testing_data()
tf.optimizer = { ... }, tf.loss_function = { ... }

hf.fit(model, num_partitions, num_replicas, 
        strategy, x = train_x, y = train_y,
        optim = optimizer, loss = loss_function, 
        num_epochs=10, lpp=lpp)
                        


==> code/keras.py <==
import tensorflow as tf
from tensorflow.keras.layers import Dense, Input

inputs = Input(shape=(3,))
x = Dense(4, activation=tf.nn.relu)(inputs)
outputs = Dense(5, activation=tf.nn.softmax)(x)
model = tf.keras.Model(inputs=inputs, outputs=outputs)
